A Persona-Based Neural Conversation Model

We present persona-based models for handling the issue of speaker consistency in neural response generation. A speaker model encodes personas in distributed embeddings that capture individual characteristics such as background information and speaking style. A dyadic speaker-addressee model captures properties of interactions between two interlocutors. Our models yield qualitative performance improvements in both perplexity and BLEU scores over baseline sequence-to-sequence models, with similar gains in speaker consistency as measured by human judges.

==> compile-clean.sh <==
#!/bin/bash

A="-quiet"
#A="-quiet -t letter"

pdflatex $A person_response-clean.tex
bibtex person_response-clean
pdflatex $A person_response-clean.tex
pdflatex $A person_response-clean.tex

